Borcherds lattices and K3 surfaces of zero entropy

Let $L$ be an even, hyperbolic lattice with infinitely many simple $(-2)$-roots. We call $L$ a Borcherds lattice if it admits an isotropic vector with bounded inner product with all the simple $(-2)$-roots. We show that this is the case if and only if $L$ has zero entropy, or equivalently if and only if all symmetries of $L$ preserve some isotropic vector. We obtain a complete classification of Borcherds lattices, consisting of $194$ lattices. In turn this provides a classification of hyperbolic lattices of rank $\ge 5$ with virtually solvable symmetry group. Finally, we apply these general results to the case of K3 surfaces. We obtain a classification of Picard lattices of K3 surfaces of zero entropy and infinite automorphism group, consisting of $193$ lattices. In particular we show that all Kummer surfaces, all supersingular K3 surfaces and all K3 surfaces covering an Enriques surface (with one exception) admit an automorphism of positive entropy.

==> anc/borcherds_lattices.txt <==
//Rank 3: 18 lattices
[0 1 0; 1 -2 0; 0 0 -4]
[0 1 0; 1 -2 0; 0 0 -6]
[0 1 0; 1 -2 0; 0 0 -8]
[0 1 0; 1 -2 0; 0 0 -10]
[0 1 0; 1 -2 0; 0 0 -14]
[0 1 0; 1 -2 0; 0 0 -18]
[0 1 0; 1 -2 0; 0 0 -26]
[0 1 0; 1 -2 0; 0 0 -50]
[0 2 0; 2 -2 0; 0 0 -4]
[0 4 0; 4 -2 2; 0 2 -4]
[0 2 0; 2 -2 1; 0 1 -6]
[0 3 0; 3 -2 0; 0 0 -6]
[0 6 0; 6 -2 3; 0 3 -6]
[0 2 0; 2 -2 0; 0 0 -8]
[0 4 0; 4 -2 0; 0 0 -8]
[0 8 0; 8 -2 4; 0 4 -8]
[0 2 0; 2 -2 1; 0 1 -14]
[0 3 0; 3 -2 0; 0 0 -18]
\\Rank 4: 24 lattices
[0 1 0 0; 1 -2 0 0; 0 0 -6 -1; 0 0 -1 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -4 0; 0 0 0 -10]
[0 1 0 0; 1 -2 0 0; 0 0 -2 -1; 0 0 -1 -10]
[0 1 0 0; 1 -2 0 0; 0 0 -4 -2; 0 0 -2 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -4 0; 0 0 0 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -2 -1; 0 0 -1 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -2 0; 0 0 0 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -4 -1; 0 0 -1 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -4 -2; 0 0 -2 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -6 -3; 0 0 -3 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -4 0; 0 0 0 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -2 -1; 0 0 -1 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -2 0; 0 0 0 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -2 1; 0 0 1 -14]
[0 1 0 0; 1 -2 0 0; 0 0 -6 3; 0 0 3 -14]
[0 1 0 0; 1 -2 0 0; 0 0 -2 0; 0 0 0 -8]
[0 1 0 0; 1 -2 0 0; 0 0 -4 2; 0 0 2 -10]
[0 2 0 0; 2 -2 0 1; 0 0 -4 -2; 0 1 -2 -6]
[0 2 0 0; 2 -2 1 1; 0 1 -2 0; 0 1 0 -6]
[0 2 0 0; 2 -2 0 0; 0 0 -4 -2; 0 0 -2 -4]
[0 3 0 0; 3 -2 0 0; 0 0 -6 -3; 0 0 -3 -6]
[0 2 0 0; 2 -2 0 0; 0 0 -4 0; 0 0 0 -4]
[0 4 0 0; 4 -2 2 2; 0 2 -4 0; 0 2 0 -4]
[0 2 0 0; 2 -2 1 0; 0 1 -2 0; 0 0 0 -4]
//Rank 5: 27 lattices
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 -1; 0 0 -1 -2 -1; 0 0 -1 -1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 0; 0 0 -1 -4 -1; 0 0 0 -1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 0; 0 0 0 -2 0; 0 0 0 0 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 0; 0 0 0 -4 -2; 0 0 0 -2 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 0; 0 0 0 -2 0; 0 0 0 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 -2 -2; 0 0 -2 -4 -2; 0 0 -2 -2 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 -1; 0 0 0 -2 0; 0 0 -1 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 -1 -1; 0 0 -1 -4 1; 0 0 -1 1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 1; 0 0 0 -2 -1; 0 0 1 -1 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 2 2; 0 0 2 -6 -1; 0 0 2 -1 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 1; 0 0 0 -2 -1; 0 0 1 -1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 1 2; 0 0 1 -4 1; 0 0 2 1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 1 -1; 0 0 1 -4 2; 0 0 -1 2 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 0; 0 0 -1 -2 0; 0 0 0 0 -8]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 -1; 0 0 -1 -4 0; 0 0 -1 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 1 1; 0 0 1 -4 -1; 0 0 1 -1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 0; 0 0 -1 -2 0; 0 0 0 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 2 0; 0 0 2 -4 0; 0 0 0 0 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 -1; 0 0 0 -4 0; 0 0 -1 0 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 0; 0 0 0 -4 0; 0 0 0 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 -2 2; 0 0 -2 -4 0; 0 0 2 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 -1; 0 0 0 -4 -2; 0 0 -1 -2 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 1; 0 0 0 -2 -1; 0 0 1 -1 -10]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 1; 0 0 -1 -2 1; 0 0 1 1 -6]
[0 2 0 0 0; 2 -2 1 0 0; 0 1 -2 0 0; 0 0 0 -4 -2; 0 0 0 -2 -4]
[0 2 0 0 0; 2 -2 1 1 0; 0 1 -2 0 0; 0 1 0 -2 0; 0 0 0 0 -4]
[0 2 0 0 0; 2 -2 0 0 0; 0 0 -4 -2 2; 0 0 -2 -4 0; 0 0 2 0 -4]
//Rank 6: 28 lattices
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 -1; 0 0 0 -2 0 -1; 0 0 0 0 -2 -1; 0 0 -1 -1 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 0; 0 0 0 -2 0 0; 0 0 0 0 -2 0; 0 0 0 0 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 0; 0 0 -1 -2 0 0; 0 0 0 0 -2 -1; 0 0 0 0 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 0; 0 0 -1 -2 0 -1; 0 0 -1 0 -2 0; 0 0 0 -1 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 -1; 0 0 -1 -2 0 0; 0 0 -1 0 -2 0; 0 0 -1 0 0 -6]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 -1 -1; 0 0 0 -2 -1 -1; 0 0 -1 -1 -4 -1; 0 0 -1 -1 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -4 0 0 -2; 0 0 0 -4 0 -2; 0 0 0 0 -4 -2; 0 0 -2 -2 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 0; 0 0 -1 -2 0 0; 0 0 0 0 -4 -2; 0 0 0 0 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 0; 0 0 -1 -4 -2 -1; 0 0 0 -2 -4 -2; 0 0 0 -1 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 0; 0 0 -1 -2 0 -1; 0 0 -1 0 -4 -1; 0 0 0 -1 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 -1 -1; 0 0 0 -2 -1 0; 0 0 -1 -1 -4 -2; 0 0 -1 0 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 -1; 0 0 -1 -2 0 -1; 0 0 -1 0 -4 -2; 0 0 -1 -1 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 -1; 0 0 -1 -2 0 0; 0 0 0 0 -2 -1; 0 0 -1 0 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 -1; 0 0 -1 -2 0 0; 0 0 -1 0 -2 0; 0 0 -1 0 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 -1; 0 0 -1 -2 0 0; 0 0 0 0 -2 0; 0 0 -1 0 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -4 -2 -1 1; 0 0 -2 -4 1 -1; 0 0 -1 1 -4 1; 0 0 1 -1 1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 -1 1; 0 0 0 -2 1 -1; 0 0 -1 1 -4 0; 0 0 1 -1 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 1 1; 0 0 -1 -2 1 0; 0 0 1 1 -4 -1; 0 0 1 0 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -4 1 1 1; 0 0 1 -4 1 1; 0 0 1 1 -4 1; 0 0 1 1 1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 1; 0 0 0 -2 1 0; 0 0 0 1 -4 1; 0 0 1 0 1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 -1; 0 0 0 -2 0 1; 0 0 0 0 -2 -1; 0 0 -1 1 -1 -6]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -4 -1 -2 2; 0 0 -1 -4 1 -1; 0 0 -2 1 -4 1; 0 0 2 -1 1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 0; 0 0 0 -4 -2 2; 0 0 0 -2 -4 0; 0 0 0 2 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 1 0; 0 0 -1 -2 0 0; 0 0 1 0 -2 0; 0 0 0 0 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 1; 0 0 -1 -4 -2 2; 0 0 -1 -2 -4 0; 0 0 1 2 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 0; 0 0 -1 -2 0 0; 0 0 0 0 -4 0; 0 0 0 0 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 0; 0 0 0 -2 0 1; 0 0 0 0 -2 1; 0 0 0 1 1 -4]
[0 2 0 0 0 0; 2 -2 0 0 0 0; 0 0 -4 0 0 -2; 0 0 0 -4 0 -2; 0 0 0 0 -4 -2; 0 0 -2 -2 -2 -4]
//Rank 7: 21 lattices
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 -1 0; 0 0 0 -2 0 -1 -1; 0 0 0 0 -2 0 -1; 0 0 -1 -1 0 -2 0; 0 0 0 -1 -1 0 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 -1 0; 0 0 0 -2 0 -1 0; 0 0 0 0 -2 0 0; 0 0 -1 -1 0 -2 -1; 0 0 0 0 0 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 -1 0 0; 0 0 -1 -2 0 -1 0; 0 0 -1 0 -2 0 -1; 0 0 0 -1 0 -4 -2; 0 0 0 0 -1 -2 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 0 -1 0; 0 0 -1 -2 0 0 0; 0 0 0 0 -2 -1 0; 0 0 -1 0 -1 -2 -1; 0 0 0 0 0 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -4 -1 -1 -1 -2; 0 0 -1 -4 -1 -1 -2; 0 0 -1 -1 -4 -1 -2; 0 0 -1 -1 -1 -4 1; 0 0 -2 -2 -2 1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 1 0 1; 0 0 -1 -2 0 0 1; 0 0 1 0 -2 0 -1; 0 0 0 0 0 -2 1; 0 0 1 1 -1 1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 -1 1 1; 0 0 -1 -2 -1 0 1; 0 0 -1 -1 -2 1 1; 0 0 1 0 1 -2 -1; 0 0 1 1 1 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 0 1 -1; 0 0 -1 -2 0 1 -1; 0 0 0 0 -4 2 -2; 0 0 1 1 2 -4 2; 0 0 -1 -1 -2 2 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 0 0 1; 0 0 -1 -2 0 0 1; 0 0 0 0 -2 -1 1; 0 0 0 0 -1 -2 0; 0 0 1 1 1 0 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 -1 1; 0 0 0 -2 0 0 1; 0 0 0 0 -2 1 0; 0 0 -1 0 1 -4 -1; 0 0 1 1 0 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 0 1 1; 0 0 -1 -2 0 0 1; 0 0 0 0 -2 0 1; 0 0 1 0 0 -4 -2; 0 0 1 1 1 -2 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 -1 0 0; 0 0 0 -4 -2 0 0; 0 0 -1 -2 -4 -1 1; 0 0 0 0 -1 -2 0; 0 0 0 0 1 0 -2]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 -1 1 1; 0 0 0 -2 1 -1 -1; 0 0 -1 1 -4 2 2; 0 0 1 -1 2 -4 0; 0 0 1 -1 2 0 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 -1 1 1; 0 0 -1 -2 -1 1 1; 0 0 -1 -1 -2 1 1; 0 0 1 1 1 -2 -1; 0 0 1 1 1 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 0 1; 0 0 0 -2 -1 0 0; 0 0 0 -1 -2 0 0; 0 0 0 0 0 -2 -1; 0 0 1 0 0 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 0 1; 0 0 0 -2 -1 0 1; 0 0 0 -1 -2 0 0; 0 0 0 0 0 -2 -1; 0 0 1 1 0 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 0 0; 0 0 0 -4 -2 2 2; 0 0 0 -2 -4 0 0; 0 0 0 2 0 -4 0; 0 0 0 2 0 0 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 -1 1 0; 0 0 -1 -2 -1 1 0; 0 0 -1 -1 -2 0 0; 0 0 1 1 0 -2 0; 0 0 0 0 0 0 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 0 1; 0 0 0 -2 0 0 -1; 0 0 0 0 -2 0 -1; 0 0 0 0 0 -2 -1; 0 0 1 -1 -1 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 -1 1 -1; 0 0 -1 -2 -1 1 -1; 0 0 -1 -1 -2 0 0; 0 0 1 1 0 -4 2; 0 0 -1 -1 0 2 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 1 1 1 0; 0 0 1 -2 -1 -1 0; 0 0 1 -1 -2 0 0; 0 0 1 -1 0 -2 0; 0 0 0 0 0 0 -6]
//Rank 8: 19 lattices
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1; 0 0 -1 -2 -1 0 -1 0; 0 0 -1 -1 -2 0 0 -1; 0 0 -1 0 0 -2 -1 0; 0 0 -1 -1 0 -1 -2 0; 0 0 -1 0 -1 0 0 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1; 0 0 -1 -2 -1 -1 0 0; 0 0 -1 -1 -2 -1 -1 0; 0 0 -1 -1 -1 -2 -1 0; 0 0 -1 0 -1 -1 -2 0; 0 0 -1 0 0 0 0 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 -1 -1 0 1; 0 0 1 -2 0 1 0 -1; 0 0 -1 0 -2 -1 0 1; 0 0 -1 1 -1 -2 0 1; 0 0 0 0 0 0 -2 1; 0 0 1 -1 1 1 1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 0 0 0 -1; 0 0 -1 -2 0 0 0 -1; 0 0 0 0 -2 1 1 1; 0 0 0 0 1 -2 0 0; 0 0 0 0 1 0 -2 0; 0 0 -1 -1 1 0 0 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 1 -1 -1 1; 0 0 1 -2 -1 0 0 -1; 0 0 1 -1 -2 0 0 0; 0 0 -1 0 0 -2 -1 0; 0 0 -1 0 0 -1 -2 1; 0 0 1 -1 0 0 1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 0 0 0 -1; 0 0 0 -2 -1 -1 1 1; 0 0 0 -1 -2 0 0 1; 0 0 0 -1 0 -2 1 1; 0 0 0 1 0 1 -2 -1; 0 0 -1 1 1 1 -1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 0 1 0 0; 0 0 0 -2 0 -1 0 0; 0 0 0 0 -2 -1 0 0; 0 0 1 -1 -1 -4 1 1; 0 0 0 0 0 1 -2 0; 0 0 0 0 0 1 0 -2]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 0 0 1; 0 0 -1 -2 0 0 0 1; 0 0 -1 0 -2 0 0 1; 0 0 0 0 0 -2 0 -1; 0 0 0 0 0 0 -2 1; 0 0 1 1 1 -1 1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 1 1; 0 0 -1 -2 -1 -1 1 0; 0 0 -1 -1 -2 -1 0 1; 0 0 -1 -1 -1 -2 0 1; 0 0 1 1 0 0 -4 -1; 0 0 1 0 1 1 -1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 0 0 -1 -1; 0 0 1 -2 0 0 1 0; 0 0 0 0 -2 1 -1 -1; 0 0 0 0 1 -2 1 0; 0 0 -1 1 -1 1 -4 -2; 0 0 -1 0 -1 0 -2 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -4 1 -1 -1 0 0; 0 0 1 -4 -2 1 0 0; 0 0 -1 -2 -4 2 -3 0; 0 0 -1 1 2 -4 3 0; 0 0 0 0 -3 3 -6 -3; 0 0 0 0 0 0 -3 -6]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 -1 -1 1 1; 0 0 1 -2 1 1 0 0; 0 0 -1 1 -2 0 0 1; 0 0 -1 1 0 -2 0 0; 0 0 1 0 0 0 -4 -2; 0 0 1 0 1 0 -2 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 0 1 0 -1; 0 0 0 -2 0 -1 0 1; 0 0 0 0 -2 -1 0 1; 0 0 1 -1 -1 -4 1 2; 0 0 0 0 0 1 -2 -1; 0 0 -1 1 1 2 -1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 -1 -1 1 1; 0 0 1 -2 1 1 -1 0; 0 0 -1 1 -2 -1 1 1; 0 0 -1 1 -1 -2 1 1; 0 0 1 -1 1 1 -2 -1; 0 0 1 0 1 1 -1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 1 -1 -1; 0 0 -1 -2 -1 1 -1 -1; 0 0 -1 -1 -2 0 0 0; 0 0 1 1 0 -4 2 2; 0 0 -1 -1 0 2 -4 0; 0 0 -1 -1 0 2 0 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 1 1; 0 0 -1 -2 -1 -1 0 1; 0 0 -1 -1 -2 -1 1 1; 0 0 -1 -1 -1 -2 0 1; 0 0 1 0 1 0 -2 0; 0 0 1 1 1 1 0 -6]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 0 0; 0 0 -1 -2 -1 -1 1 0; 0 0 -1 -1 -2 -1 1 0; 0 0 -1 -1 -1 -2 1 0; 0 0 0 1 1 1 -2 0; 0 0 0 0 0 0 0 -6]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 1 0 -1 0; 0 0 0 -2 -1 0 1 0; 0 0 1 -1 -2 0 1 0; 0 0 0 0 0 -2 0 0; 0 0 -1 1 1 0 -2 0; 0 0 0 0 0 0 0 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 0 1 -1 -1; 0 0 -1 -2 -1 1 -1 -1; 0 0 0 -1 -2 1 0 0; 0 0 1 1 1 -2 1 1; 0 0 -1 -1 0 1 -4 -1; 0 0 -1 -1 0 1 -1 -4]
//Rank 9: 15 lattices
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 1 1 -1; 0 0 -1 -2 0 -1 1 1 0; 0 0 -1 0 -2 0 1 0 0; 0 0 -1 -1 0 -2 1 1 -1; 0 0 1 1 1 1 -2 -1 0; 0 0 1 1 0 1 -1 -2 0; 0 0 -1 0 0 -1 0 0 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 -1 -1 -1; 0 0 -1 -2 -1 1 -1 -1 0; 0 0 -1 -1 -2 1 -1 -1 -1; 0 0 1 1 1 -2 1 1 0; 0 0 -1 -1 -1 1 -2 -1 -1; 0 0 -1 -1 -1 1 -1 -2 0; 0 0 -1 0 -1 0 -1 0 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 1 1 1 1 1 0; 0 0 1 -2 -1 -1 -1 -1 0; 0 0 1 -1 -2 -1 -1 0 0; 0 0 1 -1 -1 -2 -1 -1 0; 0 0 1 -1 -1 -1 -2 0 0; 0 0 1 -1 0 -1 0 -4 1; 0 0 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 1 1 1 1 1 1; 0 0 1 -2 -1 -1 -1 -1 -1; 0 0 1 -1 -2 -1 0 0 0; 0 0 1 -1 -1 -2 -1 0 -1; 0 0 1 -1 0 -1 -2 -1 -1; 0 0 1 -1 0 0 -1 -2 -1; 0 0 1 -1 0 -1 -1 -1 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 1 1 1 1 0 1; 0 0 1 -2 -1 -1 -1 0 0; 0 0 1 -1 -2 0 -1 0 0; 0 0 1 -1 0 -2 0 0 0; 0 0 1 -1 -1 0 -2 0 -1; 0 0 0 0 0 0 0 -2 1; 0 0 1 0 0 0 -1 1 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 1 -1 1; 0 0 -1 -2 -1 0 1 -1 0; 0 0 -1 -1 -2 0 1 0 1; 0 0 1 0 0 -2 0 1 0; 0 0 1 1 1 0 -2 0 -1; 0 0 -1 -1 0 1 0 -4 1; 0 0 1 0 1 0 -1 1 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 0 0 -1 0 0 0; 0 0 0 -2 0 -1 0 0 0; 0 0 0 0 -2 1 0 0 0; 0 0 -1 -1 1 -4 1 1 1; 0 0 0 0 0 1 -2 0 0; 0 0 0 0 0 1 0 -2 0; 0 0 0 0 0 1 0 0 -2]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 -1 0 -1 0 0; 0 0 -1 -2 -1 0 -1 0 0; 0 0 -1 -1 -2 0 0 0 0; 0 0 0 0 0 -2 -1 0 1; 0 0 -1 -1 0 -1 -4 1 1; 0 0 0 0 0 0 1 -2 -1; 0 0 0 0 0 1 1 -1 -2]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 0 1 1 1 0; 0 0 -1 -2 1 0 1 1 0; 0 0 0 1 -2 0 0 -1 -1; 0 0 1 0 0 -2 0 -1 0; 0 0 1 1 0 0 -2 -1 0; 0 0 1 1 -1 -1 -1 -2 -1; 0 0 0 0 -1 0 0 -1 -6]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 0 -1 -1 -1 -1 0; 0 0 0 -2 -1 -1 0 -1 0; 0 0 -1 -1 -2 -1 -1 -1 0; 0 0 -1 -1 -1 -2 0 -1 0; 0 0 -1 0 -1 0 -2 -1 0; 0 0 -1 -1 -1 -1 -1 -2 0; 0 0 0 0 0 0 0 0 -6]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 0 -1 -1 -1 0 1; 0 0 0 -2 -1 -1 -1 0 1; 0 0 -1 -1 -2 -1 -1 0 1; 0 0 -1 -1 -1 -2 -1 0 1; 0 0 -1 -1 -1 -1 -2 0 1; 0 0 0 0 0 0 0 -2 0; 0 0 1 1 1 1 1 0 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1 0; 0 0 -1 -2 -1 -1 0 -1 0; 0 0 -1 -1 -2 -1 -1 -1 0; 0 0 -1 -1 -1 -2 0 -1 0; 0 0 -1 0 -1 0 -2 0 0; 0 0 -1 -1 -1 -1 0 -2 0; 0 0 0 0 0 0 0 0 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 -1 -1 1; 0 0 -1 -2 -1 1 -1 -1 1; 0 0 -1 -1 -2 1 0 -1 1; 0 0 1 1 1 -2 0 1 -1; 0 0 -1 -1 0 0 -2 0 0; 0 0 -1 -1 -1 1 0 -2 1; 0 0 1 1 1 -1 0 1 -6]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 1 1 1 1 -1 1; 0 0 1 -2 -1 0 -1 0 0; 0 0 1 -1 -2 -1 -1 1 0; 0 0 1 0 -1 -2 -1 1 -1; 0 0 1 -1 -1 -1 -2 1 -1; 0 0 -1 0 1 1 1 -4 1; 0 0 1 0 0 -1 -1 1 -4]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 1 -1 0 0 1 0; 0 0 1 -2 1 -1 0 -1 1; 0 0 -1 1 -2 1 1 1 -1; 0 0 0 -1 1 -2 0 0 1; 0 0 0 0 1 0 -4 -2 2; 0 0 1 -1 1 0 -2 -4 2; 0 0 0 1 -1 1 2 2 -4]
//Rank 10: 13 lattices
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 1 1 1 -1 -1 -1 1; 0 0 1 -2 -1 -1 1 1 0 -1; 0 0 1 -1 -2 -1 0 0 1 0; 0 0 1 -1 -1 -2 0 1 1 0; 0 0 -1 1 0 0 -2 -1 0 1; 0 0 -1 1 0 1 -1 -2 0 1; 0 0 -1 0 1 1 0 0 -2 0; 0 0 1 -1 0 0 1 1 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -4 -2 -2 -2 -2 -2 -2 -2; 0 0 -2 -4 -2 0 -2 -2 0 -2; 0 0 -2 -2 -4 0 0 0 -2 0; 0 0 -2 0 0 -4 0 0 0 -2; 0 0 -2 -2 0 0 -4 -2 0 -2; 0 0 -2 -2 0 0 -2 -4 0 -2; 0 0 -2 0 -2 0 0 0 -4 0; 0 0 -2 -2 0 -2 -2 -2 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 -1 -1 -1 -1; 0 0 -1 -2 -1 0 0 -1 -1 -1; 0 0 -1 -1 -2 0 0 -1 -1 0; 0 0 1 0 0 -2 1 0 0 1; 0 0 -1 0 0 1 -2 0 0 0; 0 0 -1 -1 -1 0 0 -2 -1 -1; 0 0 -1 -1 -1 0 0 -1 -2 0; 0 0 -1 -1 0 1 0 -1 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 -1 1 1 -1 -1 -1 -1; 0 0 -1 -2 0 0 -1 -1 0 0; 0 0 1 0 -2 -1 1 1 0 0; 0 0 1 0 -1 -2 1 1 1 1; 0 0 -1 -1 1 1 -2 -1 0 0; 0 0 -1 -1 1 1 -1 -2 0 0; 0 0 -1 0 0 1 0 0 -4 0; 0 0 -1 0 0 1 0 0 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 0 0 0 0 0 -1 1; 0 0 0 -2 -1 -1 -1 1 1 -1; 0 0 0 -1 -2 -1 -1 1 0 -1; 0 0 0 -1 -1 -2 -1 0 0 0; 0 0 0 -1 -1 -1 -2 1 0 -1; 0 0 0 1 1 0 1 -2 0 1; 0 0 -1 1 0 0 0 0 -2 1; 0 0 1 -1 -1 0 -1 1 1 -4]
[0 2 0 0 0 0 0 0 0 0; 2 -2 0 0 0 0 0 0 0 0; 0 0 -4 -2 -2 -2 -2 -2 -2 -2; 0 0 -2 -4 -2 0 -2 -2 0 -2; 0 0 -2 -2 -4 0 0 0 -2 0; 0 0 -2 0 0 -4 0 0 0 -2; 0 0 -2 -2 0 0 -4 -2 0 -2; 0 0 -2 -2 0 0 -2 -4 0 -2; 0 0 -2 0 -2 0 0 0 -4 0; 0 0 -2 -2 0 -2 -2 -2 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 0 -1 0 -1 -1 -1 -1; 0 0 0 -2 -1 -1 0 -1 0 0; 0 0 -1 -1 -2 -1 -1 -1 -1 -1; 0 0 0 -1 -1 -2 -1 -1 0 -1; 0 0 -1 0 -1 -1 -2 -1 -1 -1; 0 0 -1 -1 -1 -1 -1 -2 -1 -1; 0 0 -1 0 -1 0 -1 -1 -2 -1; 0 0 -1 0 -1 -1 -1 -1 -1 -6]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 0 1 -1 0 1 0 1; 0 0 0 -2 -1 0 -1 -1 0 -1; 0 0 1 -1 -2 1 -1 -1 0 -1; 0 0 -1 0 1 -2 1 1 0 0; 0 0 0 -1 -1 1 -2 -1 0 0; 0 0 1 -1 -1 1 -1 -2 0 -1; 0 0 0 0 0 0 0 0 -2 0; 0 0 1 -1 -1 0 0 -1 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1 1 0; 0 0 -1 -2 -1 -1 0 0 0 0; 0 0 -1 -1 -2 -1 -1 -1 1 0; 0 0 -1 -1 -1 -2 -1 0 1 0; 0 0 -1 0 -1 -1 -2 -1 1 0; 0 0 -1 0 -1 0 -1 -2 1 0; 0 0 1 0 1 1 1 1 -2 0; 0 0 0 0 0 0 0 0 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 -1 -1 1 -1 1; 0 0 1 -2 1 0 1 -1 1 -1; 0 0 -1 1 -2 -1 -1 1 -1 1; 0 0 -1 0 -1 -2 -1 1 -1 1; 0 0 -1 1 -1 -1 -2 1 -1 1; 0 0 1 -1 1 1 1 -2 1 -1; 0 0 -1 1 -1 -1 -1 1 -2 1; 0 0 1 -1 1 1 1 -1 1 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 1 1 1 0 1 -1 0; 0 0 1 -2 -1 -1 0 -1 1 0; 0 0 1 -1 -2 -1 -1 -1 1 0; 0 0 1 -1 -1 -2 0 -1 1 0; 0 0 0 0 -1 0 -2 -1 0 0; 0 0 1 -1 -1 -1 -1 -2 1 0; 0 0 -1 1 1 1 0 1 -2 0; 0 0 0 0 0 0 0 0 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 0 0 0 0 1 0 0; 0 0 0 -2 -1 -1 -1 -1 -1 0; 0 0 0 -1 -2 -1 0 -1 0 1; 0 0 0 -1 -1 -2 -1 -1 0 1; 0 0 0 -1 0 -1 -2 -1 -1 0; 0 0 1 -1 -1 -1 -1 -2 -1 1; 0 0 0 -1 0 0 -1 -1 -4 0; 0 0 0 0 1 1 0 1 0 -4]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 -1 1 -1 1 -1 -1 1; 0 0 -1 -2 1 -1 1 -1 -1 1; 0 0 1 1 -2 0 0 1 1 -1; 0 0 -1 -1 0 -2 1 0 -1 1; 0 0 1 1 0 1 -4 -1 -1 -2; 0 0 -1 -1 1 0 -1 -4 -2 -1; 0 0 -1 -1 1 -1 -1 -2 -4 1; 0 0 1 1 -1 1 -2 -1 1 -4]
//Rank 11: 6 lattices
[0 1 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 -1 1 -1 1 0 -1; 0 0 1 -2 1 1 0 0 0 0 0; 0 0 -1 1 -2 -1 1 -1 1 0 -1; 0 0 -1 1 -1 -2 0 0 1 0 -1; 0 0 1 0 1 0 -2 1 -1 0 1; 0 0 -1 0 -1 0 1 -2 1 0 -1; 0 0 1 0 1 1 -1 1 -2 0 1; 0 0 0 0 0 0 0 0 0 -2 1; 0 0 -1 0 -1 -1 1 -1 1 1 -4]
[0 1 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -2 0 1 1 1 -1 0 1 0; 0 0 0 -2 1 1 1 0 -1 0 0; 0 0 1 1 -2 -1 -1 1 0 -1 0; 0 0 1 1 -1 -2 -1 1 0 -1 0; 0 0 1 1 -1 -1 -2 1 1 -1 0; 0 0 -1 0 1 1 1 -2 0 1 0; 0 0 0 -1 0 0 1 0 -2 0 0; 0 0 1 0 -1 -1 -1 1 0 -2 0; 0 0 0 0 0 0 0 0 0 0 -4]
[0 1 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 -1 -1 1 -1 1 -1; 0 0 1 -2 1 1 0 0 0 0 0; 0 0 -1 1 -2 -1 -1 1 -1 1 -1; 0 0 -1 1 -1 -2 0 1 -1 1 -1; 0 0 -1 0 -1 0 -2 1 -1 1 -1; 0 0 1 0 1 1 1 -2 1 -1 1; 0 0 -1 0 -1 -1 -1 1 -2 1 -1; 0 0 1 0 1 1 1 -1 1 -4 2; 0 0 -1 0 -1 -1 -1 1 -1 2 -4]
[0 1 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 1 -1 -1 -1 -1 0; 0 0 1 -2 1 -1 1 1 1 0 0; 0 0 -1 1 -2 0 -1 -1 0 -1 0; 0 0 1 -1 0 -2 0 1 1 0 0; 0 0 -1 1 -1 0 -2 0 -1 0 0; 0 0 -1 1 -1 1 0 -2 0 -1 0; 0 0 -1 1 0 1 -1 0 -2 0 0; 0 0 -1 0 -1 0 0 -1 0 -2 0; 0 0 0 0 0 0 0 0 0 0 -6]
[0 1 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -2 1 1 1 -1 -1 -1 -1 -1; 0 0 1 -2 -1 -1 1 1 1 0 0; 0 0 1 -1 -2 -1 0 1 1 1 1; 0 0 1 -1 -1 -2 1 1 1 1 1; 0 0 -1 1 0 1 -2 -1 -1 0 0; 0 0 -1 1 1 1 -1 -2 -1 -1 -1; 0 0 -1 1 1 1 -1 -1 -2 -1 -1; 0 0 -1 0 1 1 0 -1 -1 -4 -1; 0 0 -1 0 1 1 0 -1 -1 -1 -4]
[0 1 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -2 0 0 0 0 0 0 0 0; 0 0 0 -4 -2 -2 -2 -2 -2 -2 -2; 0 0 0 -2 -4 0 -2 -2 0 0 0; 0 0 0 -2 0 -4 0 -2 -2 -2 -2; 0 0 0 -2 -2 0 -4 -2 -2 -2 -2; 0 0 0 -2 -2 -2 -2 -4 -2 -2 -2; 0 0 0 -2 0 -2 -2 -2 -4 -2 -2; 0 0 0 -2 0 -2 -2 -2 -2 -4 -2; 0 0 0 -2 0 -2 -2 -2 -2 -2 -4]
//Rank 12: 5 lattices
[0 1 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 1 -1 0 0 0; 0 0 -1 -2 -1 -1 -1 1 -1 1 0 0; 0 0 -1 -1 -2 -1 0 0 0 1 0 0; 0 0 -1 -1 -1 -2 0 1 0 1 0 0; 0 0 -1 -1 0 0 -2 1 -1 0 0 0; 0 0 1 1 0 1 1 -2 1 0 0 0; 0 0 -1 -1 0 0 -1 1 -2 0 0 0; 0 0 0 1 1 1 0 0 0 -2 0 0; 0 0 0 0 0 0 0 0 0 0 -2 0; 0 0 0 0 0 0 0 0 0 0 0 -4]
[0 1 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 0 -1 0 -1 -1 0 0 -1; 0 0 -1 -2 -1 -1 0 -1 -1 0 0 -1; 0 0 0 -1 -2 -1 -1 -1 0 0 0 0; 0 0 -1 -1 -1 -2 -1 -1 -1 0 0 0; 0 0 0 0 -1 -1 -2 -1 0 0 0 0; 0 0 -1 -1 -1 -1 -1 -2 -1 0 0 -1; 0 0 -1 -1 0 -1 0 -1 -2 0 0 -1; 0 0 0 0 0 0 0 0 0 -2 0 -1; 0 0 0 0 0 0 0 0 0 0 -2 1; 0 0 -1 -1 0 0 0 -1 -1 -1 1 -4]
[0 1 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 1 -1 -1 -1 0 -1 1 -1; 0 0 -1 -2 0 -1 0 0 0 -1 0 0; 0 0 1 0 -2 1 1 1 0 0 -1 1; 0 0 -1 -1 1 -2 -1 -1 0 -1 1 -1; 0 0 -1 0 1 -1 -2 -1 0 -1 1 -1; 0 0 -1 0 1 -1 -1 -2 0 -1 1 -1; 0 0 0 0 0 0 0 0 -2 0 1 1; 0 0 -1 -1 0 -1 -1 -1 0 -2 0 0; 0 0 1 0 -1 1 1 1 1 0 -4 1; 0 0 -1 0 1 -1 -1 -1 1 0 1 -4]
[0 1 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 -1 1 1 -1 1 -1 1; 0 0 1 -2 1 1 0 -1 1 0 0 0; 0 0 -1 1 -2 -1 1 1 -1 1 -1 1; 0 0 -1 1 -1 -2 1 1 -1 1 0 1; 0 0 1 0 1 1 -2 -1 1 -1 1 -1; 0 0 1 -1 1 1 -1 -2 1 -1 1 0; 0 0 -1 1 -1 -1 1 1 -2 1 -1 1; 0 0 1 0 1 1 -1 -1 1 -4 2 -2; 0 0 -1 0 -1 0 1 1 -1 2 -4 0; 0 0 1 0 1 1 -1 0 1 -2 0 -4]
[0 1 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 1 1 1 1 1 1 -1 0; 0 0 1 -2 -1 0 0 0 0 0 0 -1; 0 0 1 -1 -2 -1 -1 -1 -1 -1 1 -1; 0 0 1 0 -1 -4 -2 -2 -2 -2 2 1; 0 0 1 0 -1 -2 -4 -2 0 0 0 -1; 0 0 1 0 -1 -2 -2 -4 0 -2 2 1; 0 0 1 0 -1 -2 0 0 -4 -2 2 1; 0 0 1 0 -1 -2 0 -2 -2 -4 2 1; 0 0 -1 0 1 2 0 2 2 2 -4 -1; 0 0 0 -1 -1 1 -1 1 1 1 -1 -4]
//Rank 13: 3 lattices
[0 1 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 1 1 1 1 0 0 0 -1; 0 0 1 -2 1 -1 -1 -1 -1 0 0 0 1; 0 0 -1 1 -2 0 1 1 0 0 0 0 -1; 0 0 1 -1 0 -2 0 -1 -1 0 0 0 1; 0 0 1 -1 1 0 -2 -1 0 0 0 0 0; 0 0 1 -1 1 -1 -1 -2 0 0 0 0 1; 0 0 1 -1 0 -1 0 0 -2 0 0 0 1; 0 0 0 0 0 0 0 0 0 -2 0 0 1; 0 0 0 0 0 0 0 0 0 0 -2 0 -1; 0 0 0 0 0 0 0 0 0 0 0 -2 -1; 0 0 -1 1 -1 1 0 1 1 1 -1 -1 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 1 1 1 0 0 -1 0 0 0; 0 0 1 -2 -1 -1 0 0 0 1 0 0 1; 0 0 1 -1 -2 -1 -1 -1 -1 1 1 -1 1; 0 0 1 -1 -1 -2 -1 0 0 1 0 0 1; 0 0 1 0 -1 -1 -2 0 0 1 0 0 0; 0 0 0 0 -1 0 0 -2 -1 0 1 -1 0; 0 0 0 0 -1 0 0 -1 -2 0 1 -1 1; 0 0 -1 1 1 1 1 0 0 -2 0 0 -1; 0 0 0 0 1 0 0 1 1 0 -2 1 -1; 0 0 0 0 -1 0 0 -1 -1 0 1 -2 0; 0 0 0 1 1 1 0 0 1 -1 -1 0 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 -1 1 -1 -1 1 -1 -1; 0 0 -1 -2 -1 0 -1 1 -1 -1 1 -1 -1; 0 0 -1 -1 -2 0 -1 0 0 0 0 0 0; 0 0 1 0 0 -2 0 -1 1 0 -1 1 1; 0 0 -1 -1 -1 0 -2 0 0 -1 0 0 0; 0 0 1 1 0 -1 0 -4 0 0 -2 0 0; 0 0 -1 -1 0 1 0 0 -4 -2 2 -2 -2; 0 0 -1 -1 0 0 -1 0 -2 -4 0 -2 -2; 0 0 1 1 0 -1 0 -2 2 0 -4 0 0; 0 0 -1 -1 0 1 0 0 -2 -2 0 -4 -2; 0 0 -1 -1 0 1 0 0 -2 -2 0 -2 -4]
//Rank 14: 5 lattices
[0 1 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1 -1 -1 -1 1 0 0; 0 0 -1 -2 -1 -1 -1 -1 -1 -1 -1 1 0 0; 0 0 -1 -1 -2 -1 0 -1 -1 -1 -1 1 1 1; 0 0 -1 -1 -1 -2 -1 -1 -1 -1 -1 1 1 1; 0 0 -1 -1 0 -1 -2 -1 -1 -1 -1 1 0 0; 0 0 -1 -1 -1 -1 -1 -2 -1 -1 -1 1 1 1; 0 0 -1 -1 -1 -1 -1 -1 -2 -1 -1 1 1 1; 0 0 -1 -1 -1 -1 -1 -1 -1 -2 -1 1 1 1; 0 0 -1 -1 -1 -1 -1 -1 -1 -1 -2 1 1 1; 0 0 1 1 1 1 1 1 1 1 1 -2 -1 -1; 0 0 0 0 1 1 0 1 1 1 1 -1 -4 -3; 0 0 0 0 1 1 0 1 1 1 1 -1 -3 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 0 -1 -1 -1 0 0 0 -1 0; 0 0 1 -2 0 -1 1 0 0 -1 -1 -1 0 0; 0 0 -1 0 -2 0 -1 -1 -1 0 0 0 -1 0; 0 0 0 -1 0 -2 1 0 0 -1 -1 -1 0 -1; 0 0 -1 1 -1 1 -2 -1 -1 1 1 1 -1 1; 0 0 -1 0 -1 0 -1 -2 -1 0 0 0 -1 1; 0 0 -1 0 -1 0 -1 -1 -2 0 0 0 -1 1; 0 0 0 -1 0 -1 1 0 0 -2 -1 -1 0 -1; 0 0 0 -1 0 -1 1 0 0 -1 -2 -1 0 -1; 0 0 0 -1 0 -1 1 0 0 -1 -1 -2 0 0; 0 0 -1 0 -1 0 -1 -1 -1 0 0 0 -2 0; 0 0 0 0 0 -1 1 1 1 -1 -1 0 0 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 0 0 1 0 0 1 1 -1 -1; 0 0 1 -2 1 0 -1 -1 0 0 -1 -1 1 0; 0 0 -1 1 -2 0 0 1 0 0 1 1 0 -1; 0 0 0 0 0 -2 1 0 1 1 0 1 0 -1; 0 0 0 -1 0 1 -2 0 -1 -1 0 -1 1 0; 0 0 1 -1 1 0 0 -2 0 0 -1 -1 1 1; 0 0 0 0 0 1 -1 0 -2 -1 0 -1 1 1; 0 0 0 0 0 1 -1 0 -1 -2 0 -1 0 0; 0 0 1 -1 1 0 0 -1 0 0 -2 -1 0 0; 0 0 1 -1 1 1 -1 -1 -1 -1 -1 -2 1 1; 0 0 -1 1 0 0 1 1 1 0 0 1 -4 -1; 0 0 -1 0 -1 -1 0 1 1 0 0 1 -1 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 -1 -1 1 -1 0 0 0 1 0; 0 0 1 -2 1 1 1 -1 1 1 -1 -1 0 1; 0 0 -1 1 -2 -1 -1 1 -1 -1 1 1 1 -1; 0 0 -1 1 -1 -2 -1 1 -1 -1 0 0 0 0; 0 0 -1 1 -1 -1 -2 1 -1 -1 1 1 1 0; 0 0 1 -1 1 1 1 -2 1 1 0 0 0 1; 0 0 -1 1 -1 -1 -1 1 -2 -1 1 1 1 -1; 0 0 0 1 -1 -1 -1 1 -1 -4 0 2 -1 -2; 0 0 0 -1 1 0 1 0 1 0 -4 -2 -1 1; 0 0 0 -1 1 0 1 0 1 2 -2 -4 -1 1; 0 0 1 0 1 0 1 0 1 -1 -1 -1 -4 0; 0 0 0 1 -1 0 0 1 -1 -2 1 1 0 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 1 1 1 1 -1 1 1 -1; 0 0 -1 -2 -1 1 1 1 1 0 -1 0 1 -1; 0 0 -1 -1 -2 0 0 1 0 1 0 1 0 0; 0 0 1 1 0 -2 -1 -1 -1 0 1 0 -1 1; 0 0 1 1 0 -1 -2 0 -1 0 1 0 -1 1; 0 0 1 1 1 -1 0 -2 -1 0 1 0 0 1; 0 0 1 1 0 -1 -1 -1 -4 -1 2 -1 0 2; 0 0 1 0 1 0 0 0 -1 -4 1 -2 -1 -1; 0 0 -1 -1 0 1 1 1 2 1 -4 1 2 0; 0 0 1 0 1 0 0 0 -1 -2 1 -4 -1 -1; 0 0 1 1 0 -1 -1 0 0 -1 2 -1 -4 0; 0 0 -1 -1 0 1 1 1 2 -1 0 -1 0 -4]
//Rank 15: 3 lattices
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -6; 0 0 -1 -2 -1 0 0 0 0 0 0 0 0 0 -1; 0 0 -1 -1 -2 -1 -1 -1 -1 -1 -1 -1 -1 -1 -6; 0 0 -1 0 -1 -2 -1 -1 -1 -1 -1 -1 -1 -1 -6; 0 0 -1 0 -1 -1 -2 -1 -1 -1 -1 -1 -1 -1 -6; 0 0 -1 0 -1 -1 -1 -2 -1 -1 -1 -1 -1 -1 -6; 0 0 -1 0 -1 -1 -1 -1 -2 -1 -1 -1 -1 -1 -6; 0 0 -1 0 -1 -1 -1 -1 -1 -2 -1 -1 -1 -1 -6; 0 0 -1 0 -1 -1 -1 -1 -1 -1 -2 -1 -1 -1 -6; 0 0 -1 0 -1 -1 -1 -1 -1 -1 -1 -2 -1 -1 -6; 0 0 -1 0 -1 -1 -1 -1 -1 -1 -1 -1 -2 -1 -6; 0 0 -1 0 -1 -1 -1 -1 -1 -1 -1 -1 -1 -2 -6; 0 0 -6 -1 -6 -6 -6 -6 -6 -6 -6 -6 -6 -6 -34]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -3 -2 -2 -2 -2 -2 -2 -1 -2 -1 0; 0 0 -1 -2 -1 -1 -1 -1 -1 -1 -1 0 0 -1 -1; 0 0 -3 -1 -8 -4 -4 -4 -4 -4 -4 -1 -4 -2 0; 0 0 -2 -1 -4 -4 -3 -3 -3 -3 -3 -2 -3 0 1; 0 0 -2 -1 -4 -3 -4 -3 -3 -3 -3 -2 -3 0 0; 0 0 -2 -1 -4 -3 -3 -4 -3 -3 -3 -2 -3 0 1; 0 0 -2 -1 -4 -3 -3 -3 -4 -3 -3 -2 -3 -1 0; 0 0 -2 -1 -4 -3 -3 -3 -3 -4 -3 -2 -3 -1 0; 0 0 -2 -1 -4 -3 -3 -3 -3 -3 -4 -2 -3 0 1; 0 0 -1 0 -1 -2 -2 -2 -2 -2 -2 -4 -2 1 2; 0 0 -2 0 -4 -3 -3 -3 -3 -3 -3 -2 -4 0 1; 0 0 -1 -1 -2 0 0 0 -1 -1 0 1 0 -4 -2; 0 0 0 -1 0 1 0 1 0 0 1 2 1 -2 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 -2 -2 -2 -1 1 1 1 1 0; 0 0 -1 -2 -1 1 -2 -2 -2 -1 1 1 0 1 0; 0 0 -1 -1 -2 0 -2 -2 -2 -1 1 1 0 1 0; 0 0 1 1 0 -2 1 1 1 0 -1 -1 -1 -1 0; 0 0 -2 -2 -2 1 -4 -3 -4 -2 1 2 0 1 -1; 0 0 -2 -2 -2 1 -3 -4 -2 -1 2 1 1 2 1; 0 0 -2 -2 -2 1 -4 -2 -6 -3 0 3 -1 0 -3; 0 0 -1 -1 -1 0 -2 -1 -3 -4 -1 3 -2 -1 -3; 0 0 1 1 1 -1 1 2 0 -1 -4 0 -2 -3 -3; 0 0 1 1 1 -1 2 1 3 3 0 -4 2 1 3; 0 0 1 0 0 -1 0 1 -1 -2 -2 2 -4 -3 -3; 0 0 1 1 1 -1 1 2 0 -1 -3 1 -3 -4 -3; 0 0 0 0 0 0 -1 1 -3 -3 -3 3 -3 -3 -6]
//Rank 16: 2 lattices
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1 -1 -1 -1 -1 2 2 -3 -4; 0 0 -1 -2 -1 -1 -1 -1 -1 -1 -1 -1 2 2 -3 -4; 0 0 -1 -1 -2 -1 -1 -1 -1 -1 -1 -1 3 3 -3 -4; 0 0 -1 -1 -1 -2 -1 -1 -1 -1 -1 -1 3 3 -3 -4; 0 0 -1 -1 -1 -1 -2 -1 -1 -1 -1 -1 3 3 -3 -4; 0 0 -1 -1 -1 -1 -1 -2 -1 -1 -1 -1 3 3 -3 -4; 0 0 -1 -1 -1 -1 -1 -1 -2 -1 -1 -1 3 3 -3 -4; 0 0 -1 -1 -1 -1 -1 -1 -1 -2 -1 -1 3 3 -3 -4; 0 0 -1 -1 -1 -1 -1 -1 -1 -1 -2 -1 3 3 -3 -4; 0 0 -1 -1 -1 -1 -1 -1 -1 -1 -1 -2 3 3 -3 -4; 0 0 2 2 3 3 3 3 3 3 3 3 -10 -8 8 10; 0 0 2 2 3 3 3 3 3 3 3 3 -8 -10 8 10; 0 0 -3 -3 -3 -3 -3 -3 -3 -3 -3 -3 8 8 -10 -10; 0 0 -4 -4 -4 -4 -4 -4 -4 -4 -4 -4 10 10 -10 -16]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 0 0 -2 -2 -2 -1 1 1 1 1; 0 0 -1 -2 -1 1 0 0 -2 -2 -2 -1 1 1 0 1; 0 0 -1 -1 -2 0 0 0 -2 -2 -2 -1 1 1 0 1; 0 0 1 1 0 -2 0 0 1 1 1 0 -1 -1 -1 -1; 0 0 0 0 0 0 -2 -1 -1 -1 0 0 0 0 0 0; 0 0 0 0 0 0 -1 -2 -1 -1 0 0 0 0 0 0; 0 0 -2 -2 -2 1 -1 -1 -6 -4 -4 -3 0 3 -1 0; 0 0 -2 -2 -2 1 -1 -1 -4 -4 -3 -2 1 2 0 1; 0 0 -2 -2 -2 1 0 0 -4 -3 -4 -2 1 2 0 1; 0 0 -1 -1 -1 0 0 0 -3 -2 -2 -4 -1 3 -2 -1; 0 0 1 1 1 -1 0 0 0 1 1 -1 -4 0 -2 -3; 0 0 1 1 1 -1 0 0 3 2 2 3 0 -4 2 1; 0 0 1 0 0 -1 0 0 -1 0 0 -2 -2 2 -4 -3; 0 0 1 1 1 -1 0 0 0 1 1 -1 -3 1 -3 -4]
//Rank 17: 2 lattices
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 0 0 0 0 0 -1 -1 -1 1 -1 -1 1 -1 1; 0 0 0 -2 -1 0 0 0 0 0 0 -1 1 1 0 0 0; 0 0 0 -1 -2 0 0 0 0 0 0 -1 1 1 0 0 0; 0 0 0 0 0 -2 0 0 -1 0 -1 -1 -1 1 -1 -1 -1; 0 0 0 0 0 0 -2 1 -1 -1 0 0 0 0 0 0 0; 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -1 0 0 -1 -1 0 -2 -1 -1 0 -1 0 0 -1 0; 0 0 -1 0 0 0 -1 0 -1 -2 0 1 0 -1 1 0 1; 0 0 -1 0 0 -1 0 0 -1 0 -2 0 -1 0 0 -1 0; 0 0 1 -1 -1 -1 0 0 0 1 0 -4 -1 3 -3 -1 -3; 0 0 -1 1 1 -1 0 0 -1 0 -1 -1 -4 0 -1 -2 -2; 0 0 -1 1 1 1 0 0 0 -1 0 3 0 -4 3 2 2; 0 0 1 0 0 -1 0 0 0 1 0 -3 -1 3 -4 -1 -3; 0 0 -1 0 0 -1 0 0 -1 0 -1 -1 -2 2 -1 -4 -1; 0 0 1 0 0 -1 0 0 0 1 0 -3 -2 2 -3 -1 -4]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 1 -1 1 0 0 -1 -1 -1 -1 -1 -2 0 0 -1; 0 0 1 -2 1 -1 0 0 1 1 1 1 1 2 0 0 1; 0 0 -1 1 -2 1 0 0 -1 -1 -1 -1 -1 -2 -1 -1 -1; 0 0 1 -1 1 -2 0 0 1 1 1 1 1 1 0 0 1; 0 0 0 0 0 0 -2 1 0 0 0 2 0 1 1 1 2; 0 0 0 0 0 0 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -1 1 -1 1 0 0 -2 -1 -1 -1 -1 -2 -1 -1 -2; 0 0 -1 1 -1 1 0 0 -1 -2 -1 -1 -1 -2 -1 -1 -2; 0 0 -1 1 -1 1 0 0 -1 -1 -2 -1 -1 -2 -1 -1 -2; 0 0 -1 1 -1 1 2 0 -1 -1 -1 -4 -1 -3 -2 -2 -4; 0 0 -1 1 -1 1 0 0 -1 -1 -1 -1 -2 -2 -1 -1 -2; 0 0 -2 2 -2 1 1 0 -2 -2 -2 -3 -2 -6 -3 -3 -5; 0 0 0 0 -1 0 1 0 -1 -1 -1 -2 -1 -3 -4 -3 -4; 0 0 0 0 -1 0 1 0 -1 -1 -1 -2 -1 -3 -3 -4 -4; 0 0 -1 1 -1 1 2 0 -2 -2 -2 -4 -2 -5 -4 -4 -8]
//Rank 18: 2 lattices
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 -1 1 0 1 1 0 0 1 1 0 1 1 1 0; 0 0 -1 -2 -1 1 0 1 1 0 0 1 1 0 1 1 1 0; 0 0 -1 -1 -4 0 -3 1 1 1 -1 2 2 1 -1 -1 -1 -4; 0 0 1 1 0 -2 -1 -1 -1 1 -1 -1 -1 0 -1 -1 -1 -1; 0 0 0 0 -3 -1 -6 -2 -2 0 -1 2 1 0 -3 -3 -3 -6; 0 0 1 1 1 -1 -2 -4 -3 -1 0 0 0 -1 -2 -2 -2 -3; 0 0 1 1 1 -1 -2 -3 -4 -1 0 0 0 -1 -2 -2 -2 -3; 0 0 0 0 1 1 0 -1 -1 -2 1 0 0 -1 0 0 0 1; 0 0 0 0 -1 -1 -1 0 0 1 -2 0 0 0 0 0 0 -1; 0 0 1 1 2 -1 2 0 0 0 0 -4 -3 -1 1 1 1 4; 0 0 1 1 2 -1 1 0 0 0 0 -3 -4 0 1 1 1 4; 0 0 0 0 1 0 0 -1 -1 -1 0 -1 0 -2 0 0 0 1; 0 0 1 1 -1 -1 -3 -2 -2 0 0 1 1 0 -4 -3 -3 -5; 0 0 1 1 -1 -1 -3 -2 -2 0 0 1 1 0 -3 -4 -3 -5; 0 0 1 1 -1 -1 -3 -2 -2 0 0 1 1 0 -3 -3 -4 -5; 0 0 0 0 -4 -1 -6 -3 -3 1 -1 4 4 1 -5 -5 -5 -12]
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -2 -1 0 0 -1 0 -1 -1 0 0 -2 -1 0 0 1 1; 0 0 -1 -2 0 0 -1 0 -1 -1 0 0 -2 -1 0 -1 0 0; 0 0 0 0 -2 0 0 0 0 -1 0 0 0 0 0 0 0 -1; 0 0 0 0 0 -2 0 0 0 0 0 0 0 1 0 0 -1 -1; 0 0 -1 -1 0 0 -2 1 -1 -1 0 0 -2 -1 -1 -1 0 0; 0 0 0 0 0 0 1 -2 1 1 0 0 0 0 1 0 1 2; 0 0 -1 -1 0 0 -1 1 -4 -2 -1 -1 0 1 -2 1 -1 -2; 0 0 -1 -1 -1 0 -1 1 -2 -4 -1 -1 0 1 0 1 -1 -2; 0 0 0 0 0 0 0 0 -1 -1 -2 -1 1 1 0 1 0 0; 0 0 0 0 0 0 0 0 -1 -1 -1 -2 1 1 0 0 -1 -1; 0 0 -2 -2 0 0 -2 0 0 0 1 1 -6 -3 1 -3 0 1; 0 0 -1 -1 0 1 -1 0 1 1 1 1 -3 -4 1 -2 2 2; 0 0 0 0 0 0 -1 1 -2 0 0 0 1 1 -4 1 0 -1; 0 0 0 -1 0 0 -1 0 1 1 1 0 -3 -2 1 -4 -1 0; 0 0 1 0 0 -1 0 1 -1 -1 0 -1 0 2 0 -1 -4 -4; 0 0 1 0 -1 -1 0 2 -2 -2 0 -1 1 2 -1 0 -4 -6]
//Rank 26: 1 lattice
[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0; 0 0 -8 -4 -4 -4 -4 -4 -4 -2 -4 -4 -4 -2 -4 -2 -2 -2 -4 -2 -2 -2 0 0 0 3; 0 0 -4 -4 -2 -2 -2 -2 -2 -2 -2 -2 -2 -2 -2 -2 -1 -1 -2 -1 -1 -2 -1 0 0 1; 0 0 -4 -2 -4 -2 -2 -2 -2 -2 -2 -2 -2 -2 -2 -1 -2 -1 -2 -2 -1 -1 -1 0 0 1; 0 0 -4 -2 -2 -4 -2 -2 -2 -2 -2 -2 -2 -2 -2 -1 -1 -2 -2 -1 -2 -1 -1 0 0 1; 0 0 -4 -2 -2 -2 -4 -2 -2 -2 -2 -2 -2 -1 -2 -2 -2 -2 -2 -2 -2 -2 -1 0 0 1; 0 0 -4 -2 -2 -2 -2 -4 -2 -2 -2 -2 -2 -1 -2 -2 -1 -1 -2 -1 -2 -1 0 0 0 1; 0 0 -4 -2 -2 -2 -2 -2 -4 -2 -2 -2 -2 -1 -2 -1 -2 -1 -2 -1 -1 -2 0 0 0 1; 0 0 -2 -2 -2 -2 -2 -2 -2 -4 -1 -1 -1 -2 -1 -2 -2 -2 -1 -2 -2 -2 -2 0 0 -1; 0 0 -4 -2 -2 -2 -2 -2 -2 -1 -4 -2 -2 -2 -2 -2 -2 -2 -2 -2 -2 -2 -1 -1 -1 1; 0 0 -4 -2 -2 -2 -2 -2 -2 -1 -2 -4 -2 -2 -2 -2 -1 -1 -2 -2 -1 -1 0 -1 0 1; 0 0 -4 -2 -2 -2 -2 -2 -2 -1 -2 -2 -4 -2 -2 -1 -2 -1 -2 -1 -2 -1 0 0 -1 1; 0 0 -2 -2 -2 -2 -1 -1 -1 -2 -2 -2 -2 -4 -1 -2 -2 -2 -1 -2 -2 -2 -2 -1 -1 -1; 0 0 -4 -2 -2 -2 -2 -2 -2 -1 -2 -2 -2 -1 -4 -2 -2 -2 -2 -1 -1 -1 -1 -1 -1 1; 0 0 -2 -2 -1 -1 -2 -2 -1 -2 -2 -2 -1 -2 -2 -4 -2 -2 -1 -2 -2 -2 -2 -2 -1 -1; 0 0 -2 -1 -2 -1 -2 -1 -2 -2 -2 -1 -2 -2 -2 -2 -4 -2 -1 -2 -2 -2 -2 -1 -2 -1; 0 0 -2 -1 -1 -2 -2 -1 -1 -2 -2 -1 -1 -2 -2 -2 -2 -4 -1 -2 -2 -2 -2 -1 -1 -1; 0 0 -4 -2 -2 -2 -2 -2 -2 -1 -2 -2 -2 -1 -2 -1 -1 -1 -4 -2 -2 -2 -1 -1 -1 1; 0 0 -2 -1 -2 -1 -2 -1 -1 -2 -2 -2 -1 -2 -1 -2 -2 -2 -2 -4 -2 -2 -2 -2 -1 -1; 0 0 -2 -1 -1 -2 -2 -2 -1 -2 -2 -1 -2 -2 -1 -2 -2 -2 -2 -2 -4 -2 -2 -1 -2 -1; 0 0 -2 -2 -1 -1 -2 -1 -2 -2 -2 -1 -1 -2 -1 -2 -2 -2 -2 -2 -2 -4 -2 -1 -1 -1; 0 0 0 -1 -1 -1 -1 0 0 -2 -1 0 0 -2 -1 -2 -2 -2 -1 -2 -2 -2 -4 -2 -2 -2; 0 0 0 0 0 0 0 0 0 0 -1 -1 0 -1 -1 -2 -1 -1 -1 -2 -1 -1 -2 -4 -2 -2; 0 0 0 0 0 0 0 0 0 0 -1 0 -1 -1 -1 -1 -2 -1 -1 -1 -2 -1 -2 -2 -4 -2; 0 0 3 1 1 1 1 1 1 -1 1 1 1 -1 1 -1 -1 -1 1 -1 -1 -1 -2 -2 -2 -4]

